Configuration Validation with Large Language Models

Misconfigurations are major causes of software failures. Existing practices rely on developer-written rules or test cases to validate configurations, which are expensive. Machine learning (ML) for configuration validation is considered a promising direction, but has been facing challenges such as the need of large-scale field data and system-specific models. Recent advances in Large Language Models (LLMs) show promise in addressing some of the long-lasting limitations of ML-based configuration validation. We present a first analysis on the feasibility and effectiveness of using LLMs for configuration validation. We empirically evaluate LLMs as configuration validators by developing a generic LLM-based configuration validation framework, named Ciri. Ciri employs effective prompt engineering with few-shot learning based on both valid configuration and misconfiguration data. Ciri checks outputs from LLMs when producing results, addressing hallucination and nondeterminism of LLMs. We evaluate Ciri's validation effectiveness on eight popular LLMs using configuration data of ten widely deployed open-source systems. Our analysis (1) confirms the potential of using LLMs for configuration validation, (2) explores design space of LLMbased validators like Ciri, and (3) reveals open challenges such as ineffectiveness in detecting certain types of misconfigurations and biases towards popular configuration parameters.

==> scripts/draw_hint_tables.py <==
import csv, sys

rows = ["CA", "WA", "EA", "Precision", "CVC", "Once", "Major", "Every"]
projects = ["HCommon", "HBase", "Alluxio", "avg"]
models = ["Cd", "Cc", "Td"]


def parse_csv(csv_file):
    csv_dict = {}
    with open(csv_file, "r") as f:
        reader = csv.DictReader(f)
        for row in reader:
            #print(row)
            # add row to csv_dict
            csv_dict[row['Metrics']] = {}
            for k, v  in row.items():
                if k == "Metrics":
                    continue
                csv_dict[row['Metrics']][k] = v
    #print(csv_dict)
    return csv_dict


def draw_table(shot_name, csv_file_path):
    csv_dict = parse_csv(csv_file_path)
    table_str = ""
    macro_str = ""
    for row in rows:
        row_str = "\# {}".format(row) if row == "CA" or row == "WA" or row == "EA" else "\% {}".format(row)
        for model in models:
            for project in projects:
                macro_name = f"\{shot_name}{project}{model}{row}"
                #print(csv_dict[row])
                #print(csv_dict[row][f"{project}{model}"])
                value = csv_dict[row][f"{project}{model}"]
                if "%" in value:
                    value = value.replace("%", "\%")
                macro = "\\newcommand{%s}{%s\\xspace}" % (macro_name, value)
                print(macro)
                row_str += f" & {macro_name}"
                macro_str += macro + "\n"
            # row_str only add & except the last one
            row_str += "" if model == "Td" else " &"
        table_str += row_str + " \\\\ \n"
    print(table_str)
    

if __name__ == "__main__":
    if (len(sys.argv) != 3):
        print("Usage: python3 draw_hint_tables.py <shot_name> <csv_file_path>")
        exit(1)
    shot_name, csv_file_path = sys.argv[1:]
    draw_table(shot_name, csv_file_path)



==> scripts/figure_drawer.py <==
import matplotlib.pyplot as plt
import numpy as np


def diff_shot():
    x_1 = [i for i in range(0, 6)]
    x_2 = [i for i in range(0, 11)]
    y_hcommon = [38.71, 65.59, 70.25, 78.14, 78.49, 78.14]
    y_hbase = [45.74, 62.40, 68.99, 70.54, 72.48, 71.71]
    y_alluxio = [27.60, 45.16, 51.25, 58.42, 63.08, 63.08, 63.44, 64.16, 64.52, 59.86, 59.50]
    plt.scatter(x_1, y_hcommon,color = "blue")
    plt.scatter(x_1, y_hbase,color = "red")
    plt.scatter(x_2, y_alluxio,color = "green")
    plt.plot(x_1, y_hcommon, color = "blue")
    plt.plot(x_1, y_hbase, color = "red")
    plt.plot(x_2, y_alluxio, color = "green")
    plt.legend(["HCommon", "HBase", "Alluxio"])
    plt.xticks([0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10])
    plt.xlabel("Number of shots")
    plt.ylabel("Percentage of Correct Voting Candidates (CVC)")
    # plt.title("Performance of Code-Davinci-002 model with Different Number of Hints")
    plt.savefig("../figs/diff-shot.png", bbox_inches='tight')

def diff_format():
    x_1 = [i for i in range(0, 6)]
    x_2 = [i for i in range(0, 10)]
    x_3 = [i for i in range(0, 16)]
    y_xml_orig = [38.71, 65.59, 70.25, 78.14, 78.49, 78.14]
    y_kv_orig = [20.07, 44.09, 63.08, 67.74, 69.53, 72.04, 75.63, 76.34, 70.97, 69.53]
    y_xml_wd = [37.63, 63.80, 69.53, 77.42, 82.08, 87.46, 89.25, 89.61, 91.76, 91.04]
    y_kv_wd = [29.39, 58.42, 69.18, 72.04, 78.85, 79.93, 82.44, 86.74, 88.17, 89.61, 89.61, 90.68, 92.11, 94.62, 89.25, 92.11]
    plt.scatter(x_1, y_xml_orig, color = "steelblue")
    plt.scatter(x_2, y_kv_orig, color = "skyblue")
    plt.scatter(x_2, y_xml_wd,color = "red")
    plt.scatter(x_3, y_kv_wd,color = "lightcoral")
    plt.plot(x_1, y_xml_orig, color = "steelblue")
    plt.plot(x_2, y_kv_orig, color = "skyblue")
    plt.plot(x_2, y_xml_wd, color = "red")
    plt.plot(x_3, y_kv_wd, color = "lightcoral")

    plt.text(3, 80, "78.14", weight='bold', fontdict={'fontsize':12, 'color': 'steelblue'}, ha='right', va='bottom')
    plt.text(8, 78, "76.34", weight='bold', fontdict={'fontsize':12, 'color': 'skyblue'}, ha='right', va='bottom')
    plt.text(9, 93, "91.04", weight='bold', fontdict={'fontsize':12, 'color': 'red'}, ha='right', va='bottom')
    plt.text(14, 95, "94.62", weight='bold', fontdict={'fontsize':12, 'color': 'lightcoral'}, ha='right', va='bottom')
    plt.legend(["XML-Orig", "KV-Orig", "XML-Wd", "KV-Wd"])
    plt.xticks([0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15])
    plt.xlabel("Number of shots")
    plt.ylabel("Percentage of Correct Voting Candidates (CVC)")
    # plt.title("Performance of Code-Davinci-002 model with Different Number of Hints")
    plt.savefig("../figs/diff-format.png")



def finding11_figure():
    x_1 = [i for i in range(0, 6)]
    x_2 = [i for i in range(0, 10)]
    y_hcommon_xml_orig = [1146, 983, 928, 743, 666, 622]
    y_hcommon_kv_orig = [564, 1399, 1105, 1022, 1004, 1009]
    y_hcommon_xml_wd = [772, 1313, 1175, 915, 738, 541, 492, 418, 372, 351]
    y_hcommon_kv_wd = [979, 1219, 802, 836, 783, 694, 649, 570, 493, 426]
    y_hbase_xml_orig = [612, 741, 667, 558, 493, 739]
    y_hbase_xml_wd = [524, 812, 760, 625, 559, 462, 518, 446, 428, 398]
    y_alluxio_kv_orig = [371, 1221, 1002, 995, 927, 912, 918, 899, 861, 963]
    y_alluxio_kv_wd = [737, 1171, 924, 940, 860, 791, 681, 672, 623, 641] 
    plt.scatter(x_1, y_hcommon_xml_orig, color = "steelblue")
    plt.scatter(x_1, y_hcommon_kv_orig, color = "skyblue")
    plt.scatter(x_2, y_hcommon_xml_wd, color = "red")
    plt.scatter(x_2, y_hcommon_kv_wd, color = "lightcoral")
    plt.scatter(x_1, y_hbase_xml_orig, color = "darkblue")
    plt.scatter(x_2, y_hbase_xml_wd, color = "darkred")
    plt.scatter(x_2, y_alluxio_kv_orig, color = "darkgreen")
    plt.scatter(x_2, y_alluxio_kv_wd, color = "darkcyan")
    plt.plot(x_1, y_hcommon_xml_orig, color = "steelblue")
    plt.plot(x_1, y_hcommon_kv_orig, color = "skyblue")
    plt.plot(x_2, y_hcommon_xml_wd, color = "red")
    plt.plot(x_2, y_hcommon_kv_wd, color = "lightcoral")
    plt.plot(x_1, y_hbase_xml_orig, color = "darkblue")
    plt.plot(x_2, y_hbase_xml_wd, color = "darkred")
    plt.plot(x_2, y_alluxio_kv_orig, color = "darkgreen")
    plt.plot(x_2, y_alluxio_kv_wd, color = "darkcyan")

    plt.legend(["HCommon-XML-Orig", "HCommon-KV-Orig", "HCommon-XML-Wd", "HCommon-KV-Wd", "HBase-XML-Orig", "HBase-XML-Wd", "Alluxio-KV-Orig", "Alluxio-KV-Wd"])
    plt.xlabel("Number of shots")
    plt.ylabel("Number of False Positive")
    plt.savefig("finding11.png")

def diff_model():
    name_list = ['0-shot HCommon','0-shot HBase','0-shot Alluxio','1-shot HCommon', '1-shot HBase', '1-shot Alluxio', '2-shot HCommon', '2-shot Alluxio']
    code_davinci_002 = [38.71, 45.74, 27.60, 65.59, 62.40, 45.16, 70.25, 51.25]
    text_davinci_003 = [0.72, 1.55, 0.72, 21.86, 15.50, 27.60, 34.05, 29.39]
    x =list(range(len(name_list)))
    plt.figure(figsize=(15,4))
    bar_code = plt.bar([i-0.2 for i in x], code_davinci_002, width = 0.4, color = 'firebrick', label='Code-Davinci-002')
    bar_text = plt.bar([i+0.2 for i in x], text_davinci_003, width = 0.4, color = 'navy', label='Text-Davinci-003')
    plt.ylabel("Percentage of Correct Voting Candidates (% CVC)")
    plt.xticks(x, name_list)
    plt.legend()
    plt.savefig("../figs/diff-model.png", bbox_inches='tight')

def metadata_hcommon():
    x_hcommon_wm = [i for i in range(0, 6)]
    y_hcommon_wm = [38.71, 65.59, 70.25, 78.14, 78.49, 78.14]
    x_hcommon_nm = [i for i in range(0, 10)]
    y_hcommon_nm = [37.63, 63.80, 69.53, 77.42, 82.08, 87.46, 89.25, 89.61, 91.76, 91.04]

    fig, ax = plt.subplots(figsize=(10, 4), dpi=100)
    ax.plot(x_hcommon_wm, y_hcommon_wm, label = "With Metadata", color='navy', linestyle='solid', marker='.', markersize='15', markeredgecolor='k',markeredgewidth=1)
    ax.plot(x_hcommon_nm, y_hcommon_nm, label = "Remove Metadata", color='red', linestyle='solid', marker='^', markersize='10', markeredgecolor='k',markeredgewidth=1)
    for x,y in zip(x_hcommon_wm[0:4], y_hcommon_wm[0:4]):
        ax.text(x,y+0.5,'%.2f' % y,fontdict={'fontsize':12, 'color': 'navy'}, ha='right', va='bottom')
    for x,y in zip(x_hcommon_wm[4:], y_hcommon_wm[4:]):
        ax.text(x,y-1,'%.2f' % y,fontdict={'fontsize':12, 'color': 'navy'}, ha='left', va='top')
    for x,y in zip(x_hcommon_nm[0:4], y_hcommon_nm[0:4]):
        ax.text(x,y-2,'%.2f' % y,fontdict={'fontsize':12, 'color': 'red'}, ha='left', va='top')
    for x,y in zip(x_hcommon_nm[4:], y_hcommon_nm[4:]):
        ax.text(x,y,'%.2f' % y,fontdict={'fontsize':12, 'color': 'red'}, ha='right', va='bottom')
    ax.set_xticks([i for i in range(0, 10)]) 
    ax.set_xlabel("HCommon-Number of shots", fontsize=20)
    ax.set_ylabel("% CVC", fontsize=20)
    legend = ax.legend(bbox_to_anchor=(0,1.02,1,0.2), loc="lower left",  borderaxespad=0, ncol=3, handlelength=2, handletextpad=0.3, columnspacing=4, borderpad=0.4, prop={"family": "Times New Roman", "size": 24.5})
    fig.savefig("../figs/hcommon-metadata.png", bbox_inches='tight') 


def metadata_hbase():
    x_hbase_wm = [i for i in range(0, 6)]
    y_hbase_wm = [45.74, 62.40, 68.99, 70.54, 72.48, 71.71]
    x_hbase_nm = [i for i in range(0, 10)]
    y_hbase_nm = [55.81, 72.87, 75.58, 77.52, 77.91, 79.84, 78.68, 82.95, 81.78, 85.27] 

    fig, ax = plt.subplots(figsize=(10, 4), dpi=100)
    ax.plot(x_hbase_wm, y_hbase_wm, label = "With Metadata", color='navy', linestyle='solid', marker='.', markersize='15', markeredgecolor='k',markeredgewidth=1)
    ax.plot(x_hbase_nm, y_hbase_nm, label = "Remove Metadata", color='red', linestyle='solid', marker='^', markersize='10', markeredgecolor='k',markeredgewidth=1)
    for x,y in zip(x_hbase_wm, y_hbase_wm):
        ax.text(x,y-1,'%.2f' % y,fontdict={'fontsize':12, 'color': 'navy'}, ha='left', va='top')
    for x,y in zip(x_hbase_nm, y_hbase_nm):
        ax.text(x,y+0.5,'%.2f' % y,fontdict={'fontsize':12, 'color': 'red'}, ha='right', va='bottom')
    ax.set_xticks([i for i in range(0, 10)]) 
    ax.set_xlabel("HBase-Number of shots", fontsize=20)
    ax.set_ylabel("% CVC", fontsize=20)
    fig.savefig("../figs/hbase-metadata.png", bbox_inches='tight') 


def metadata_alluxio():
    x_alluxio_wm = [i for i in range(0, 11)]
    y_alluxio_wm = [27.60, 45.16, 51.25, 58.42, 63.08, 63.08, 63.44, 64.16, 64.52, 59.86, 59.50]
    x_alluxio_nm = [i for i in range(0, 16)]
    y_alluxio_nm = [36.20, 53.76, 55.91, 63.44, 65.23, 66.67, 69.89, 71.68, 72.40, 72.04, 71.68, 72.40, 70.25, 71.33, 73.84, 72.04]

    fig, ax = plt.subplots(figsize=(10, 4), dpi=100)
    ax.plot(x_alluxio_wm, y_alluxio_wm, label = "With Metadata", color='navy', linestyle='solid', marker='.', markersize='15', markeredgecolor='k',markeredgewidth=1)
    ax.plot(x_alluxio_nm, y_alluxio_nm, label = "Remove Metadata", color='red', linestyle='solid', marker='^', markersize='10', markeredgecolor='k',markeredgewidth=1)
    for x,y in zip(x_alluxio_wm, y_alluxio_wm):
        ax.text(x+0.2,y-0.2,'%.2f' % y,fontdict={'fontsize':8, 'color': 'navy'}, ha='left', va='top')
    for x,y in zip(x_alluxio_nm, y_alluxio_nm):
        ax.text(x,y+0.2,'%.2f' % y,fontdict={'fontsize':8, 'color': 'red'}, ha='right', va='bottom')
    ax.set_xticks([i for i in range(0, 16)])
    ax.set_xlabel("Alluxio-Number of shots", fontsize=20)
    ax.set_ylabel("% CVC", fontsize=20)
    fig.savefig("../figs/alluxio-metadata.png", bbox_inches='tight') 



if __name__ == "__main__":
    diff_model()

==> scripts/table_maker.py <==
import csv
import gspread
import pprint
import sys
import numpy as np
from oauth2client.service_account import ServiceAccountCredentials

#Authorize the API
scope = [
    'https://www.googleapis.com/auth/drive',
    'https://www.googleapis.com/auth/drive.file'
    ]
file_name = 'client_key.json'
creds = ServiceAccountCredentials.from_json_keyfile_name(file_name,scope)
client = gspread.authorize(creds)

def table2():
    for j, i in enumerate(["Zero", "One", "Two", "Three", "Four", "Five"]):
        print(f"{j}hint & \HcommonCodedavinci{i}hintTp & \HcommonCodedavinci{i}hintVc &\ & \HbaseCodedavinci{i}hintTp & \HbaseCodedavinci{i}hintVc &\ & \AlluxioCodedavinci{i}hintTp & \AlluxioCodedavinci{i}hintVc \\\\")


def macro1():
    mode = {"cd":"code-davinci-002", "cc":"code-cushman-001", "td":"text-davinci-003"}
    module = {"hcommon": "xml", "hbase": "xml", "alluxio": "kv"}
    data_label = {"tp":(3,2), "fp":(3,3), "cvc":(3,5), "once":(3,10), "majority":(3,11), "everytime":(3,12)}

    for mu in module.keys():
        for me in mode.keys():
            target_file = f"{mu}#{mode[me]}#{module[mu]}"
            sheet = client.open(target_file).worksheet("Summary")
            for dl in data_label.keys():
                data = sheet.cell(data_label[dl][0], data_label[dl][1]).value.replace("%", "\%")
                print(f"\\newcommand{{\\zerohint{mu}{me}{dl}}}{{{data}\\xspace}}")


def macro2():
    mode = {"cd":"code-davinci-002", "cc":"code-cushman-001", "td":"text-davinci-003"}
    module = {"hcommon": "xml", "hbase": "xml", "alluxio": "kv"}
    data_label = {"tp":(4,2), "fp":(4,3), "cvc":(4,5), "once":(4,10), "majority":(4,11), "everytime":(4,12)}

    for mu in module.keys():
        for me in mode.keys():
            target_file = f"{mu}#{mode[me]}#{module[mu]}"
            sheet = client.open(target_file).worksheet("Summary")
            for dl in data_label.keys():
                data = sheet.cell(data_label[dl][0], data_label[dl][1]).value.replace("%", "\%")
                print(f"\\newcommand{{\\onehint{mu}{me}{dl}}}{{{data}\\xspace}}")


def macro3():
    mode = "Codedavinci"
    hint = ["Zero", "One", "Two", "Three", "Four", "Five"]
    for i in range(len(hint)):
        while (True):
            try:
                hcommontp = client.open(f"hcommon#code-davinci-002#xml").worksheet("Summary").cell(i+3,2).value
                hcommonvc = client.open(f"hcommon#code-davinci-002#xml").worksheet("Summary").cell(i+3,5).value.replace("%", "\%")
                hbasetp = client.open(f"hbase#code-davinci-002#xml").worksheet("Summary").cell(i+3,2).value
                hbasevc = client.open(f"hbase#code-davinci-002#xml").worksheet("Summary").cell(i+3,5).value.replace("%", "\%")
                alluxiotp = client.open(f"alluxio#code-davinci-002#kv").worksheet("Summary").cell(i+3,2).value
                alluxiovc = client.open(f"alluxio#code-davinci-002#kv").worksheet("Summary").cell(i+3,5).value.replace("%", "\%")
                break
            except gspread.exceptions.APIError:
                continue

        print("\\newcommand{\\Hcommon" + mode + hint[i] + "hintTp}{" + hcommontp + "\\xspace}")
        print("\\newcommand{\\Hcommon" + mode + hint[i] + "hintVc}{" + hcommonvc + "\\xspace}")
        print("\\newcommand{\\Hbase" + mode + hint[i] + "hintTp}{" + hbasetp + "\\xspace}")
        print("\\newcommand{\\Hbase" + mode + hint[i] + "hintVc}{" + hbasevc + "\\xspace}")
        print("\\newcommand{\\Alluxio" + mode + hint[i] + "hintTp}{" + alluxiotp + "\\xspace}")
        print("\\newcommand{\\Alluxio" + mode + hint[i] + "hintVc}{" + alluxiovc + "\\xspace}")

if __name__ == "__main__":
    macro2()

